COPE: End-to-end trainable Constant Runtime Object Pose Estimation

State-of-the-art object pose estimation handles multiple instances in a test image by using multi-model formulations: detection as a first stage and then separately trained networks per object for 2D-3D geometric correspondence prediction as a second stage. Poses are subsequently estimated using the Perspective-n-Points algorithm at runtime. Unfortunately, multi-model formulations are slow and do not scale well with the number of object instances involved. Recent approaches show that direct 6D object pose estimation is feasible when derived from the aforementioned geometric correspondences. We present an approach that learns an intermediate geometric representation of multiple objects to directly regress 6D poses of all instances in a test image. The inherent end-to-end trainability overcomes the requirement of separately processing individual object instances. By calculating the mutual Intersection-over-Unions, pose hypotheses are clustered into distinct instances, which achieves negligible runtime overhead with respect to the number of object instances. Results on multiple challenging standard datasets show that the pose estimation performance is superior to single-model state-of-the-art approaches despite being more than ~35 times faster. We additionally provide an analysis showing real-time applicability (>24 fps) for images where more than 90 object instances are present. Further results show the advantage of supervising geometric-correspondence-based object pose estimation with the 6D pose.

==> plot_soa_comp.py <==
import numpy as np
import matplotlib.pyplot as plt

plt.rcParams.update({'font.size': 18})

icb_n = np.array([2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16])
#icb_t = np.array([[28.8, 29.2, 29.9, 29.4, 28.1, 29.3, 29.8, 29.1, 30.7, 29.0, 30.0, 27.9, 27.6],
                 #[28.4, 29.88, 27.8, 30.0, 29.2, 28.8, 28.3, 29.8, 30.1, 30.1, 31.0, 36.6, 28.0],
                 #[29.6, 28.9, 30.9, 30.1, 30.1, 29.0, 29.3, 29.3, 28.1, 29.4, 28.6, 27.9, 29.4],
                 #[29.8, 31.0, 28.1, 28.1, 28.8, 29.1, 29.0, 30.8, 29.1, 29.5, 29.5, 29.6, 29.0],
                 #[30.6, 32.4, 30.4, 28.9, 30.5, 29.4, 29.2, 29.1, 29.1, 31.5, 29.6, 31.6, 29.4]])

icb_t = np.array([[34.1779,
34.684,
34.4883,
34.01690,
34.59310,
34.5794,
35.97901,
38.8050,
35.817947,
35.946883,
35.5977,
36.219437,
36.026288,
34.403324,
33.87022],

[34.462485,
34.014404,
33.99098,
34.67082,
35.044312,
35.49347,
36.31339,
34.952544,
35.33331 ,
35.38313 ,
35.697162,
34.51787 ,
39.13808 ,
39.14666 ,
33.99372 ], [36.55624,
35.4937,
34.16703,
35.67174,
38.8681,
37.5675,
34.47897,
35.3755,
35.453264,
35.80739,
34.55017,
33.23584,
34.1331,
33.46443,
32.938957], [34.51964,
35.333395,
36.106348,
35.725355,
34.91378,
35.243034,
35.728216,
35.20829,
35.415974 ,
34.85997 ,
35.4348 ,
34.948215 ,
35.989664 ,
35.787344 ,
34.015656], [33.95744,
35.17690,
35.17192,
34.73551,
35.92318,
34.38339,
34.87196,
34.78682,
35.215616,
36.61781,
34.06928,
35.183534,
35.004806,
34.377813,
33.365965]])

icb_m = np.mean(icb_t.T, axis=1)
icb_s = np.std(icb_t.T, axis=1)

print(icb_m.shape)

icb_n7 = np.array([2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15 ])
icb_t7 = np.array([[29.8, 29.7, 29.6, 30.0, 31.0, 29.6, 28.0, 29.3, 29.0, 29.2, 30.2, 29.3, 27.6, 27.7],
                  [28.4, 29.2, 29.0, 31.4, 29.4, 30.2, 29.5, 28.7, 29.6, 29.2, 29.5, 27.6, 29.3, 28.4],
                  [28.5, 29.2, 29.5, 28.8, 29.3, 28.8, 28.3, 28.9, 30.0, 28.8, 29.1, 27.8, 31.1, 29.0],
                  [27.8, 28.2, 28.9, 28.0, 28.7, 29.1, 28.9, 29.2, 28.9, 29.1, 28.8, 33.1, 27.7, 28.2],
                  [29.0, 29.5, 28.8, 30.7, 27.8, 28.6, 28.9, 29.2, 30.2, 28.9, 28.9, 28.2, 29.8, 28.5]])

icb_m7 = np.mean(icb_t7.T, axis=1)
icb_s7 = np.std(icb_t7.T, axis=1)


icb_n9 = np.array([2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19])
icb_t9 = np.array([[30.0, 27.9, 29.9, 28.8, 30.6, 30.9, 29.6, 29.0, 28.5, 29.2, 28.9, 29.8, 29.7, 29.5, 29.3, 28.5, 28.1, 29.9],
                 [28.6, 28.5, 28.0, 29.8, 28.2, 28.8, 30.7, 28.7, 29.1, 28.1, 28.5, 28.0, 29.2, 29.4, 28.6, 28.1, 27.7, 29.2],
                 [30.1, 28.1, 30.6, 31.2, 30.7, 28.5, 29.2, 29.0, 30.2, 28.8, 28.1, 28.6, 28.5, 30.3, 28.6, 28.5, 28.2, 29.6],
                 [28.8, 30.6, 32.0, 28.9, 31.9, 29.4, 29.0, 29.1, 29.6, 28.8, 30.6, 28.8, 28.5, 28.9, 29.5, 28.1, 28.8, 28.1],
                 [29.7, 28.1, 28.1, 29.3, 28.9, 28.3, 30.0, 28.5, 30.1, 28.9, 28.5, 29.6, 28.2, 28.7, 28.4, 28.7, 27.7, 28.6]])

icb_m9 = np.mean(icb_t9.T, axis=1)
icb_s9 = np.std(icb_t9.T, axis=1)

lmo_n = np.array([2, 3, 4, 5, 6, 7, 8])
lmo_t = np.array([[31.4, 31.7, 32.7, 33.7, 33.4, 33.6, 33.5],
                  [31.3, 31.6, 33.3, 32.5, 33.2, 33.4, 34.0],
                [31.8, 32.0, 33.1, 32.8, 33.0, 33.3, 33.8],
                   [31.4, 31.5, 33.8, 32.7, 32.9, 33.4, 33.5],
                   [31.4, 32.9, 32.6, 33.2, 33.5, 33.4, 33.8]])



icb_n99 = np.array([2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 35, 39, 43, 54])
icb_t99 = np.array([[28.0, 27.9, 27.8, 31.7, 33.1, 28.1, 30.2, 28.6, 28.7, 28.2, 28.0, 30.2, 30.0, 28.5, 29.4, 28.8, 29.6, 28.0, 28.2, 29.8, 28.8, 28.2, 27.8, 28.2, 27.7, 28.6, 28.8, 27.9, 27.1, 28.5, 27.8, 28.6, 31.2],
                    [28.1, 28.3, 28.0, 29.6, 27.4, 29.5, 28.1, 28.6, 27.8, 28.1, 27.7, 29.1, 29.7, 28.4, 28.2, 28.4, 28.1, 27.5, 28.3, 28.5, 29.3, 28.1, 28.6, 28.8, 29.8, 28.3, 28.7, 27.7, 33.0, 29.3, 27.2, 28.8, 28.5],
                    [27.9, 28.4, 28.5, 29.2, 29.1, 29.6, 28.9, 28.0, 28.2, 28.4, 28.0, 28.1, 28.2, 28.6, 28.3, 28.4, 28.7, 28.5, 29.7, 28.9, 29.1, 28.4, 27.8, 28.4, 28.3, 28.5, 29.6, 28.0, 33.4, 28.4, 28.2, 28.5, 28.9],
                    [32.2, 28.2, 28.1, 29.5, 33.5, 29.8, 28.5, 31.6, 28.5, 29.1, 30.4, 28.4, 28.5, 28.9, 29.0, 28.2, 30.2, 28.2, 29.3, 29.5, 29.1, 29.4, 27.7, 28.5, 29.5, 28.7, 28.2, 29.9, 29.4, 28.9, 27.9, 28.4, 28.2],
                    [28.7, 29.0, 27.8, 28.3, 28.1, 29.0, 28.9, 28.2, 30.4, 28.5, 28.7, 28.5, 28.4, 28.6, 29.1, 27.9, 28.3, 27.8, 27.8, 28.9, 29.6, 28.4, 27.8, 28.0, 29.5, 29.5, 28.3, 28.5, 27.5, 28.0, 28.0, 28.4, 28.6]])

icb_m99 = np.mean(icb_t99.T, axis=1)
icb_s99 = np.std(icb_t99.T, axis=1)


lmo_m = np.mean(lmo_t.T, axis=1)
lmo_s = np.std(lmo_t.T, axis=1)

c4_1 = ((97.6 * 7) + (103.4 * 2))/9
c5_1 = ((142.0 * 7) + (118.2 * 1)) / 8
c9_1 = ((259.4 * 43) +(256.3 * 5)) / 48
c14_1 = ((385.3 * 2) + (384.4 * 1.0)) /3

c4_2 = ((108.0 * 7) + (101.6 * 2))/9
c5_2 = ((141.8 * 7) + (119.8 * 1)) / 8
c9_2 = ((269.1 * 43) +(256.3 * 5)) / 48
c14_2 = ((392.4 * 2) + (387.5 * 1.0)) /3

c4_3 = ((108.5 * 7) + (98.4 * 2))/9
c5_3 = ((137.4 * 7) + (119.2 * 1)) / 8
c9_3 = ((261.5 * 43) +(251.1 * 5)) / 48
c14_3 = ((385.9 * 2) + (380.2 * 1.0)) /3

c4_4 = ((105.5 * 7) + (100.9 * 2))/9
c5_4 = ((138.6 * 7) + (118.6 * 1)) / 8
c9_4 = ((261.0 * 43) +(259.2 * 5)) / 48
c14_4 = ((340.0 * 2) + (401.0 * 1.0)) /3

c4_5 = ((105.3 * 7) + (101.0 * 2))/9
c5_5 = ((141.2 * 7) + (122.9 * 1)) / 8
c9_5 = ((259.9 * 43) +(255.1 * 5)) / 48
c14_5 = ((404.0 * 2) + (385.9 * 1.0)) /3

# remark: 10-instances sample is processed first with BOP-trained CDPN, was separetely ran and updated
cdpn_n = np.array([3, 4, 5, 7, 8, 9, 10, 11, 12, 13, 14])
cdpn_t = np.array([[82.3, c4_1, c5_1, 191.0, 207.8, c9_1, 249.3, 295.2, 359.2, 361.0, c14_1],
        [92.7, c4_2, c5_2, 194.9, 202.3, c9_2, 254.4, 297.8, 335.0, 347, c14_2],
        [87.0, c4_3, c5_3, 192.7, 199.6, c9_3, 256.4, 297.7, 336.1, 347.6, c14_3],
        [91.8, c4_4, c5_4, 201.2, 210.8,  c9_4, 257.3, 312.0, 347.8, 357.2, c14_4],
        [85.6, c4_5, c5_5, 193.9, 210.0, c9_5, 252.0, 298.6, 335.9, 349.3, c14_5]])

cdpn_m = np.mean(cdpn_t.T, axis=1)
cdpn_s = np.std(cdpn_t.T, axis=1)

print((np.mean(icb_t) + np.mean(lmo_t))/2.0)

realtime = 33.33


cosy_n_ref = np.array([4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14])
cosy_t_ref = np.array([[156.9, 166.0, 172.7, 178.8, 184.3, 191.6, 199.3, 212.5, 224.1, 234.9, 249.5],
                   [156.0, 167.4, 171.8, 178.5, 184.0, 192.2, 199.6, 212.8, 224.8, 236.3, 250.6],
                   [154.7, 167.1, 171.0, 178.3, 185.7, 193.3, 200.3, 212.6, 224.1, 235.9, 249.0],
                   [156.6, 165.1, 170.4, 178.9, 183.3, 191.0, 201.2, 212.5, 224.2, 235.8, 249.0],
                   [157.1, 164.2, 171.2, 178.8, 186.5, 190.5, 200.6, 213.9, 223.8, 235.9, 250.2]])

cosy_n = np.array([4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14])
cosy_t = np.array([[147.98784255981445,
159.7899595896403,
164.35770988464354,
168.95127296447754,
176.1690616607666,
182.4422836303711,
196.45305474599203,
208.15050601959229,
218.82188320159912,
231.30975166956583 ,
245.2693535731389 ],
                   [148.98991584777832,
159.88953908284506,
161.28602027893066,
167.47610909598215,
174.5398998260498,
181.73956871032715,
195.38068771362305,
206.51928583780924,
217.81623363494873,
229.9777865409851 ,
244.67901083139273],
                   [147.0561027526855,
156.7585468292236,
162.7343654632568,
167.5927979605538,
174.836111068725,
182.7555179595947,
194.225867589314,
207.464416821797,
217.4023389816284,
230.20480076471964,
244.36398652883676],
                   [148.558139801025,
157.5912634531656,
161.4112854003906,
167.8564889090401,
175.612449645996,
183.9017868041992,
195.4056024551391,
208.548506100972,
218.8386122385660,
231.95401827494302,
245.83957745478704],
                   [149.5072841644287,
156.71960512797037,
162.31837272644042,
169.0958227430071,
175.6807804107666,
181.82616233825682,
195.02405325571695,
208.48357677459717,
218.37198734283447,
230.34767309824625,
244.84322621272162]])


cosy_m = np.mean(cosy_t.T, axis=1)
cosy_s = np.std(cosy_t.T, axis=1)


######################
# plot SOA comp
############################

#fig, (plt0, plt1) = plt.subplots(nrows=2, ncols=1, sharex=False, gridspec_kw={'height_ratios': [1.88, 1]})

#plt0.hlines(y=realtime, xmin=0, xmax=15, color='black', linewidth=1.0, label='_nolegend_')
#plt0.text(14.5, realtime, '30 fps', ha='right', va='bottom')
#### camera-ready plot
plt.errorbar(icb_n, icb_m, yerr=icb_s, linewidth=3, elinewidth=3, color='lime', label=r"$\bf{Ours}$")
plt.errorbar(cdpn_n, cdpn_m, yerr=cdpn_s, linewidth=3, elinewidth=3, color='darkred', label=r"CDPNv2")
plt.errorbar(cosy_n, cosy_m, yerr=cosy_s, linewidth=3, elinewidth=3, color='y', label=r"CosyPose")
plt.grid(color='b')
plt.ylim(0, 400)
plt.xlim(1, 14)
plt.xticks(np.arange(3, 15, step=3))
plt.yticks(np.arange(0, 410, step=100))
plt.legend(loc='upper left')
plt.ylabel('time [ms]')
plt.xlabel('number of object instances')
#### camera-ready plot

#plt1.hlines(y=realtime, xmin=0, xmax=56, color='black', linewidth=2.0, label='_nolegend_')
#plt1.text(54.5, realtime, '30 fps', ha='right', va='bottom')
#plt1.errorbar(icb_n, icb_m, yerr=icb_s, linewidth=2, elinewidth=2)
#plt1.errorbar(icb_n9, icb_m9, yerr=icb_s9, linewidth=2, elinewidth=2, color='r')
#plt1.errorbar(icb_n99, icb_m99, yerr=icb_s99, linewidth=2, elinewidth=2, color='indigo')
#plt1.grid(color='b')
#plt1.set_ylim(4, 40)
#plt1.set_xlim(0, 56)
#plt1.set_xticks(np.arange(0, 56, step=8))
#plt1.set_yticks(np.arange(0, 50, step=10))
#plt1.legend(['IC-BIN', 'IC-BIN (o=0.9)', 'IC-BIN (o=0.99)'], loc='lower right')
#plt1.set_xlabel('object instances [n]')
#plt1.set_ylabel('time [ms]')
plt.show()

##########################
# plot figure overview
#########################
#plt.hlines(y=realtime, xmin=0, xmax=13, color='black', linewidth=2.0, label='_nolegend_')
#plt.text(13, realtime, '30 fps', ha='right', va='bottom')
#plt.plot(icb_n, icb_m, 'g', linewidth=5.0)# lmo_n, lmo_m, 'b', linewidth=5.0)
#plt.grid(color='b')
#plt.ylim(5, 35)
#plt.xlim(2, 13)
#plt.xticks(np.arange(3, 15, step=3))
#plt.yticks(np.arange(10, 45, step=10))
#plt.xlabel('number of object instances')
#plt.ylabel('time [ms]')
#plt.show()



#plt.plot(icb_n, icb_t, 'r--', lmo_n, lmo_t, 'b--')

#plt.plot(icb_n, icb_m, 'r', icb_n9, icb_m9, 'y', icb_n99, icb_m99, 'b', linewidth=5.0)# lmo_n, lmo_m, 'b', linewidth=5.0)
#plt.hlines(y=realtime, xmin=2, xmax=45, color='black', linewidth=3.0)
#plt.text(50, realtime, '30 fps', ha='right', va='center')
#plt.errorbar(icb_n99, icb_m99, yerr=icb_s99, fmt = 'o',color = 'b',
#              ecolor = 'b', elinewidth = 5, capsize=10)
#plt.errorbar(icb_n9, icb_m9, yerr=icb_s9, fmt = 'o',color = 'g',
#              ecolor = 'g', elinewidth = 5, capsize=10)
#plt.errorbar(icb_n, icb_m, yerr=icb_s, fmt = 'o',color = 'r',
#            ecolor = 'r', elinewidth = 5, capsize=10)
##plt.errorbar(lmo_n, lmo_m, yerr=lmo_s, fmt = 'o',color = 'b',
##             ecolor = 'b', elinewidth = 5, capsize=10)
##plt.axhline(realtime, color='gold', linewidth=3.0)
#plt.grid(color='b')
#plt.ylim(15, 35.1)
#plt.xticks(np.arange(2, 55, step=8))
#plt.yticks(np.arange(15, 35.1, step=5))
#plt.xlabel('object instances [n]')
#plt.ylabel('time [ms]')
#plt.legend(['IC-BIN (o=0.5)', 'IC-BIN (o=0.7)', 'IC-BIN (o=0.9)'], loc='lower right')
#plt.show()


